Taking out the Toxic Trash: Recovering Precision in Mixed Flow-Sensitive Static Analyses

Static analysis of real-world programs combines flow- and context-sensitive analyses of local program states with computation of flow- and context-insensitive invariants at globals, that, e.g., abstract data shared by multiple threads. The values of locals and globals may mutually depend on each other, with the analysis of local program states both making contributions to globals and querying their values. Usually, all contributions to globals are accumulated during fixpoint iteration, with widening applied to enforce termination. Such flow-insensitive information often becomes unnecessarily imprecise and can include superfluous contributions -- trash -- which, in turn, may be toxic to the precision of the overall analysis. To recover precision of globals, we propose techniques complementing each other: Narrowing on globals differentiates contributions by origin; reluctant widening limits the amount of widening applied at globals; and finally, abstract garbage collection undoes contributions to globals and propagates their withdrawal. The experimental evaluation shows that these techniques increase the precision of mixed flow-sensitive analyses at a reasonable cost.

==> data/large-mutex-meet/generate_csv.sh <==
#!/bin/bash
cd "$(dirname "$0")"

../../scripts/fullpreccmp_to_csv_timing.py --mode dead dead.txt > dead.csv

../../scripts/fullpreccmp_to_csv_cumulative.py --compare glob output.txt narrow-sides-conservativewiden sides > cw-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --compare glob output.txt narrow-sides-conservativewiden-deadsides sides > cwd-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --compare glob output.txt narrow-sides-apinis sides > apinis-vs-sides.csv

../../scripts/fullpreccmp_to_csv_cumulative.py --mode all --compare glob output.txt sides > differences.csv

../../scripts/fullpreccmp_to_csv_timing.py --mode timing --split 60 timings/output.txt > timings/short.csv 2> timings/long.csv

./postprocess-csv.py

==> data/large-mutex-meet/postprocess-csv.py <==
#!/usr/bin/python3
import glob
from functools import cmp_to_key

replacements = [
    ('linux-3.14--drivers--spi--spi-tegra20-slink.ko.cil.i', 'tegra20'),
    ('linux-3.14--drivers--media--platform--marvell-ccic--cafe_ccic.ko.cil-1.i', 'marvell1'),
    ('linux-3.14--drivers--media--platform--marvell-ccic--cafe_ccic.ko.cil-2.i', 'marvell2'),
    ('linux-3.14--drivers--usb--misc--adutux.ko.cil.i', 'adutux'),
    ('linux-3.14--drivers--usb--misc--iowarrior.ko.cil.i', 'iowarrior'),
    ('linux-3.14--drivers--net--irda--w83977af_ir.ko.cil.i', 'w83977af'),
    ('ctrace_comb.c', 'ctrace'),
    ('pfscan_comb.c', 'pfscan'),
    ('knot_comb.c', 'knot'),
    ('aget_comb.c', 'aget'),
    ('linux-3.14--drivers--net--irda--nsc-ircc.ko.cil.i', 'nsc'),
    ('smtprc_comb.c', 'smtprc'),
    ('ypbind_comb.c', 'ypbind'),
    ('zmap.c', 'zmap'),
    ('wrk.c', 'wrk'),
    ('vanitygen.c', 'vanitygen'),
    ('uthash.h', 'uthash'),
    ('sysbench-fixed.c', 'sysbench-fixed'),
    ('snoopy.c', 'snoopy'),
    ('shairport.c', 'shairport'),
    ('procDump.c', 'procDump'),
    ('pingfs.c', 'pingfs'),
    ('pianobar.c', 'pianobar'),
    ('nnn.c', 'nnn'),
    ('mirai-fixed.c', 'mirai-fixed'),
    ('libfreenet.c', 'libfreenet'),
    ('libfaketime.c', 'libfaketime'),
    ('libaco.c', 'libaco'),
    ('level-ip.c', 'level-ip'),
    ('klib.c','klib'),
    ('fzy.c', 'fzy'),
    ('easyLogger.c','easyLogger'),
    ('dump1090.c','dump1090'),
    ('dnspod-sr-fixed.c','dnspod-sr-fixed'),
    ('cava.c','cava'),
    ('cThreadPool.c','cThreadPool'),
    ('brubeck.c','brubeck'),
]

for file in glob.glob('**/*.csv', recursive=True):
    with open(file, 'r') as f:
        lines = f.readlines()
    rewritten_lines=[]
    for line in lines:
        rewritten = False
        for (i, (original, replacement)) in enumerate(replacements):
            rewritten_line = line.replace(original, replacement)
            if rewritten_line != line:
                rewritten_lines.append((rewritten_line, i))
                rewritten = True
                break
        if not rewritten:
            rewritten_lines.append((line, -1))
    rewritten_lines = sorted(rewritten_lines, key=cmp_to_key(lambda x, y: x[1] - y[1]))

    with open(file, 'w') as f:
        f.truncate(0)
        for (rewritten_line, _) in rewritten_lines:
            f.write(rewritten_line)


==> data/reachsafety-context0/generate_csv.sh <==
#/bin/bash
cd "$(dirname "$0")"
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-conservativewiden20 sides > cw20-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-conservativewiden3 sides > cw3-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-apinis sides > apinis-vs-sides.csv

../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-conservativewiden20 sides > cw20-vs-sides-unambiguous.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-conservativewiden3 sides > cw3-vs-sides-unambiguous.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-apinis sides > apinis-vs-sides-unambiguous.csv

../../scripts/fullpreccmp_to_csv_timing.py --mode count output.txt > timeout-counts.tex


==> data/reachsafety-recursive-context0/generate_csv.sh <==
#/bin/bash
cd "$(dirname "$0")"

# "Net" precision differences
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-conservativewiden20 sides > cw20-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-conservativewiden3 sides > cw3-vs-sides.csv
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-apinis sides > apinis-vs-sides.csv

../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-conservativewiden20 sides > cw20-vs-sides-unambiguous.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-conservativewiden3 sides > cw3-vs-sides-unambiguous.csv
../../scripts/fullpreccmp_to_csv_cumulative.py --zero-ambiguous output.txt narrow-sides-apinis sides > apinis-vs-sides-unambiguous.csv

# Ambiguity
../../scripts/fullpreccmp_to_csv_cumulative.py output.txt narrow-sides-apinis --filter-ambiguous --mode all > ambiguity.csv


==> scripts/extract_overhead.py <==
#!/usr/bin/python3
import sys
import re
import statistics

if len(sys.argv) < 4:
    print(f"Usage: {sys.argv[0]} <file> <analysis1> <analysis2>", file=sys.stderr)
    exit(1)

overhead = []

with open(sys.argv[1], 'r') as f:
    lines = f.readlines()
    if len(lines) < 1:
        exit(1)
    header = lines[0]
    analyses = header.strip().split(',')[2:]
    analysis1 = analyses.index(sys.argv[2])
    analysis2 = analyses.index(sys.argv[3])
    lines = lines[1:]
    regex = '[^,]*,[^,]*'
    for i in range(len(analyses)):
        regex = regex + ',([0-9.]*)'
    for line in lines:
        x = re.search(regex, line)
        if x == None:
            continue
        value1 = float(x.group(1 + analysis1))
        value2 = float(x.group(1 + analysis2))
        overhead.append(value1 / value2 - 1.0)

mean = statistics.mean(overhead)
stdev = statistics.stdev(overhead)
print(f"Mean overhead: {mean}; Std. deviation: {stdev}")


==> scripts/fullpreccmp_to_csv_cumulative.py <==
#!/usr/bin/python3
import sys
import re
import math
from functools import cmp_to_key
import argparse

parser = argparse.ArgumentParser(description='Extract precision data from benchmark output')
parser.add_argument('file', type=str, help='Benchmark output file')
parser.add_argument('analysis1', type=str, help='First analysis to be compared')
parser.add_argument('analysis2', type=str, nargs='?', help='Second analysis to be compared')
parser.add_argument('--mode', type=str,
                    help='one of all, cumulative-diff')
parser.add_argument('--compare', type=str,
                    help='one of eq, glob, apron')
parser.add_argument('--filter-unambiguous', action='store_true',
                    help='Do not include cases that are not strictly better/worse')
parser.add_argument('--filter-ambiguous', action='store_true',
                    help='Include only cases that are not strictly better/worse')
parser.add_argument('--filter-incomparable', action='store_true',
                    help='Include only cases that have incomparable unknowns')
parser.add_argument('--zero-ambiguous', action='store_true',
                    help='Zero out cases that are not strictly better/worse; applies only in cumulative mode')
parser.add_argument('--allow-invalid', action='store_true',
                    help='Include timeout and failed cases')
args = parser.parse_args()

mode = args.mode
if mode == None:
    mode = "cumulative-diff"
compare = None
if args.compare == None or args.compare == "eq":
    compare = "total"
elif args.compare == "glob":
    compare = "globals"
elif args.compare == "apron":
    compare = "apron"
else:
    print(f"Invalid compare target '{args.compare}'", file=sys.stderr)
    exit(1)

comparison_regex = f'{compare} \\(([0-9.]+),([0-9.]+),([0-9.]+)\\)'

suite = None

class Comparison:
    better = 0.0
    worse = 0.0
    incomparable = 0.0

analyses = set()
cases = []
class Case:
    suite = None
    name = None
    analyses = {}
case = Case()

def pushcase():
    if case.name != None and (args.allow_invalid or case.valid):
        if suite == None:
            print(f"No active suite!", file=sys.stderr)
            exit(1)
        cases.append(case)

def do_comparison(line, invert):
    x = re.search(comparison_regex, line)
    comp = Comparison()
    if invert:
        comp.better = float(x.group(2))
        comp.worse = float(x.group(1))
    else:
        comp.better = float(x.group(1))
        comp.worse = float(x.group(2))
    comp.incomparable = float(x.group(3))
    return comp

with open(args.file, 'r') as f:
    lines = f.readlines()
    for line in lines:
        x = re.search('^Analysing (.*) \(.*\)$', line)
        if x != None:
            pushcase()
            case = Case()
            case.suite = suite
            case.name = x.group(1)
            case.analyses = {}
            case.valid = True
        x = re.search('-- (Timeout!)|(Failed!)$', line)
        if x != None:
            case.valid = False
        x = re.search('COMPARISON FAILED!', line)
        if x != None:
            case.valid = False
        else:
            x = re.search('(?:\[31;1;4m)?([^;]+) vs. ([^;]+);', line)
            if x != None:
                ac1 = x.group(1)
                ac2 = x.group(2)
                if args.analysis1 in [ac1, ac2] and (not args.analysis2 or args.analysis2 in [ac1, ac2]):
                    other = [ac1, ac2]
                    other.remove(args.analysis1)
                    assert(len(other) == 1)
                    other = other[0]
                    analyses.add(other)
                    comp = do_comparison(line, ac1 == other)
                    if other in case.analyses:
                        print(f"Multiple changes found for analysis {other} in {case.name}", file=sys.stderr)
                        exit(1)
                    case.analyses[other] = comp

        x = re.search('^[-a-zA-Z0-9_ ()]+$', line)
        if x != None:
            suite = x.group()
pushcase()

def ambiguous(x):
    for analysis in x.analyses:
        comp = x.analyses[analysis]
        if (comp.better != 0.0 and comp.worse != 0.0) or comp.incomparable != 0.0:
            return True
    return False

def incomparable(x):
    for analysis in x.analyses:
        comp = x.analyses[analysis]
        if comp.incomparable != 0.0:
            return True
    return False

if args.filter_unambiguous:
    cases = filter(lambda x: not ambiguous(x), cases)
if args.filter_ambiguous:
    cases = filter(lambda x: ambiguous(x), cases)
if args.filter_incomparable:
    cases = filter(lambda x: incomparable(x), cases)
analyses = list(analyses)

def cmp(x1,x2):
    if x1.better != x2.better:
        return x2.better - x1.better
    return x1.worse - x2.worse

if mode == "all":
    print("suite,file",end="")
    if len(analyses) == 1:
        print(",better,worse,incomparable")
    else:
        for analysis in analyses:
            print(f",better-{analysis},worse-{analysis},incomparable-{analysis}",end="")
        print("")
    for case in cases:
        suite = case.suite
        file = case.name
        print(f"{suite},{file}",end="")
        for analysis in analyses:
            if analysis in case.analyses:
                comp = case.analyses[analysis]
                better = float(comp.better)
                worse = float(comp.worse)
                incomparable = float(comp.incomparable)
            else:
                better = 0
                worse = 0
                incomparable = 0
            print(f",{better},{worse},{incomparable}",end="")
        print("")

class FlatCase:
    suite = None
    name = None
    better = 0.0
    worse = 0.0
    incomparable = 0.0

def flatten_case(c):
    flat = FlatCase()
    flat.suite = c.suite
    flat.name = c.name
    if args.analysis2 in c.analyses:
        comp = c.analyses[args.analysis2]
        if args.zero_ambiguous and ambiguous(c):
            flat.better = 0.0
            flat.worse = 0.0
            flat.incomparable = 0.0
        else:
            flat.better = comp.better
            flat.worse = comp.worse
            flat.incomparable = comp.incomparable
    return flat

if mode == "cumulative-diff":
    if not args.analysis2:
        print("Mode cumulative-diff is only allowed when a second comparison analysis is provided", file=sys.stderr)
        exit(1)
    print("count,better")
    cases = map(flatten_case, cases)
    cases = sorted(cases, key=lambda x: x.worse-x.better)
    cbetter = math.inf
    count = 0
    lastcount = -1
    for case in cases:
        better = case.better
        worse = case.worse
        count += 1
        better = better - worse
        if better != cbetter:
            cbetter = better
            print(f"{count},{better}")
            lastcount = count
    if count != lastcount:
        print(f"{count},{cbetter}")


==> scripts/fullpreccmp_to_csv_timing.py <==
#!/usr/bin/python3
import sys
import re
import math
from functools import cmp_to_key
import argparse
import itertools

parser = argparse.ArgumentParser(description='Extract precision data from benchmark output')
parser.add_argument('file', type=str, help='Benchmark output file', nargs='+')
parser.add_argument('--mode', type=str, nargs='?',
                    help='timing, dead, omitted, memory')
parser.add_argument('--split', type=float, nargs='?',
                    help='Print every row that has an element exceeding this limit to stderr')


args = parser.parse_args()

if args.mode == None:
    mode = "timing"
else:
    mode = args.mode

split = float('inf')
if args.split:
    split = args.split

suite = None

cases = []
class Case:
    suite = None
    name = None
    times = None
    dead = None
    omitted = None
    memory = None
case = Case()

analyses = set()

def pushcase():
    if case.name != None:
        if suite == None:
            print(f"No active suite!", file=sys.stderr)
            exit(1)
        for existingcase in cases:
            if existingcase.name == case.name and existingcase.suite == case.suite:
                existingcase.times.update(case.times)
                existingcase.dead.update(case.dead)
                existingcase.omitted.update(case.omitted)
                existingcase.memory.update(case.memory)
                return
        cases.append(case)

analysis_name = ""
for file in args.file:
    with open(file, 'r') as f:
        lines = f.readlines()
        for line in lines:
            x = re.search('^Analysing (.*) \(.*\)$', line)
            if x != None:
                pushcase()
                case = Case()
                case.times = dict()
                case.memory = dict()
                case.dead = dict()
                case.omitted = dict()
                case.suite = suite
                case.name = x.group(1)
                continue
            x = re.search(f' *([-a-zA-Z0-9_]+) *-- Done! ([0-9.]+) s', line)
            if x != None:
                analysis_name = x.group(1)
                analyses.add(analysis_name)
                case.times[analysis_name] = float(x.group(2))
                x = re.search(f'([0-9.]+) MB', line)
                if x != None:
                    case.memory[analysis_name] = float(x.group(1))
                continue
            x = re.search(f' *([-a-zA-Z0-9_]+) *-- Timeout!', line)
            if x != None:
                analysis_name = x.group(1)
                analyses.add(analysis_name)
                case.times[analysis_name] = 'Timeout'
                x = re.search(f'([0-9.]+) MB', line)
                if x != None:
                    case.memory[analysis_name] = float(x.group(1))
                continue
            x = re.search(f' *([-a-zA-Z0-9_]+) *-- Failed!', line)
            if x != None:
                analysis_name = x.group(1)
                analyses.add(analysis_name)
                case.times[analysis_name] = 'Failed'
                continue
            x = re.search(f'Botified contextualized functions \\(still bot,botified,dead,total\\): ([0-9]+)/([0-9]+)/([0-9]+)/([0-9]+)', line)
            if x != None:
                case.dead[analysis_name] = (int(x.group(1)), int(x.group(2)), int(x.group(3)), int(x.group(4)))
                continue
            x = re.search(f'Omitted \\(bot,revived,total\\): ([0-9.]+)/([0-9.]+)/([0-9.]+); ([0-9.]+) to dead; ([0-9.]+) from dead', line)
            if x != None:
                case.omitted[analysis_name] = (int(x.group(1)), int(x.group(2)), int(x.group(3)), int(x.group(4)), int(x.group(5)))
                continue
            x = re.search('^[-a-zA-Z0-9_ ()]+$', line)
            if x != None:
                suite = x.group()
        pushcase()

analyses_ = []
for analysis in analyses:
    analyses_.append(analysis)

def remap_number(x):
    if x == '0': return 'z'
    if x == '1': return 'o'
    if x == '2': return 'tw'
    if x == '3': return 'th'
    if x == '4': return 'fo'
    if x == '5': return 'fi'
    if x == '6': return 'si'
    if x == '7': return 'se'
    if x == '8': return 'e'
    if x == '9': return 'n'
    return x

def to_command_identifier(x):
    result = ""
    for c in filter(lambda x: x.isalpha(), map(remap_number, x)):
        result += c
    return result

if mode == "count":
    print(f'\\newcommand\\casecount{{{len(cases)}}}')
    timeouts = {}
    failed = {}
    for analysis in analyses:
        timeouts[analysis] = 0
        failed[analysis] = 0
    discounted_cases = set()
    for case in cases:
        for analysis in analyses:
            time = case.times[analysis]
            if time == 'Timeout':
                timeouts[analysis] += 1
                discounted_cases.add(case)
            elif time == 'Failed':
                failed[analysis] += 1
                discounted_cases.add(case)
    print(f'\\newcommand\\incomplete{{{len(discounted_cases)}}}')
    for analysis in analyses:
        # cannot really separate failures and timeouts, because some of the failures may just be due to the hard timeout
        # enforced by the timeout command. Sometimes (very rarely), the serialization of precision data takes excessively long,
        # specifically more than 10 minutes.
        print(f"\\newcommand\\incomplete{to_command_identifier(analysis)}{{{timeouts[analysis] + failed[analysis]}}}")

if mode == "timing":
    outstring = ""
    errstring = ""
    for index, case in enumerate(cases):
        columns = list()
        toerr = False
        for analysis in analyses_:
            time = case.times[analysis]
            if time == None:
                columns.append('')
            else:
                if time > split:
                    toerr = True
                columns.append(str(time))
            memory = case.memory[analysis]
            if memory == None:
                columns.append('')
            else:
                columns.append(str(memory))
        string = f'{case.suite},{case.name},{index+1},' + ','.join(columns) + '\n'
        if toerr:
            errstring += string
        else:
            outstring += string
    column_headers = []
    for analysis in analyses_:
        column_headers = column_headers + [analysis, analysis + "-memory"]
    for (string, file) in [(outstring, sys.stdout), (errstring, sys.stderr)]:
        if string != "":
            print('suite,file,coordindex,' + ','.join(column_headers), file=file)
            print(string.strip(), file=file)

if mode == "memory":
    print('suite,file,coordindex,' + ','.join(analyses_))
    for index, case in enumerate(cases):
        memusages = list()
        for analysis in analyses_:
            memusage = case.memory[analysis]
            if memusage == None:
                memusages.append('')
            else:
                memusages.append(str(memusage))
        print(f'{case.suite},{case.name},{index+1},' + ','.join(memusages))

if mode == "dead":
    print('suite,file,coordindex,' + ','.join(map(lambda a: f"{a}-stillbot,{a}-botified,{a}-dead,{a}-total", analyses_)))
    for index, case in enumerate(cases):
        dead = list()
        for analysis in analyses_:
            if not analysis in case.omitted:
                dead.append('0,0,0,0')
            else:
                adead = case.dead[analysis]
                astillbot,abotified,adead,atotal = adead
                dead.append(f"{astillbot},{abotified},{adead},{atotal}")
        print(f'{case.suite},{case.name},{index+1},' + ','.join(dead))

if mode == "omitted":
    print('suite,file,coordindex,' + ','.join(map(lambda a: f"{a}-bot,{a}-revived,{a}-total", analyses_)))
    for index, case in enumerate(cases):
        omitted = list()
        for analysis in analyses_:
            if not analysis in case.omitted:
                omitted.append('0,0,0')
            else:
                aomitted = case.omitted[analysis]
                abot,arevived,atotal,atodead,afromdead = aomitted
                omitted.append(f"{abot},{arevived},{atotal}")
        print(f'{case.suite},{case.name},{index+1},' + ','.join(omitted))


==> scripts/generate_bench_file.py <==
#!/usr/bin/python3
import os
import argparse
import re
import sys
import glob

parser = argparse.ArgumentParser(description='Recursively search directory for benchmark files and emit bench.txt')
parser.add_argument('path', type=str, help='Subcategories to be run. In crawl mode, this is the directory to recursively search for .yml files')
parser.add_argument('propdir', type=str, help='Directory containing the property definitions')
parser.add_argument('--root', type=str, help='Emit paths in bench.txt relative to this root. By default, root is the current working directory')
parser.add_argument('--ignore-prop', type=str, help='Regular expression; Matching property names are ignored')
parser.add_argument('--only-prop', type=str, help='Regular expression; Only matching property names are considered')
parser.add_argument('--crawl', type=str, help='Crawl directory instead of using subcategory')
args = parser.parse_args()

path = args.path
propdir = args.propdir
if args.root == None:
    root = os.getcwd()
else:
    root = args.root

if args.ignore_prop:
    ignore_prop = re.compile(args.ignore_prop)
else:
    ignore_prop = None

if args.only_prop:
    only_prop = re.compile(args.only_prop)
else:
    only_prop = None

def not_ignored(prop):
    if ignore_prop:
        return ignore_prop.fullmatch(prop) == None
    else:
        return True

def only(prop):
    if only_prop:
        return only_prop.fullmatch(prop) != None
    else:
        return True

def keep_prop(prop):
    return not_ignored(prop) and only(prop)

suites = set()
def add_suite(suite):
    while suite in suites:
        suite = suite + "_"
    suites.add(suite)
    print(f"Group: {suite}")
    print()

def process_file(dir, files):
    suiteadded = False
    suite = os.path.normpath(os.path.basename(dir))
    for filename in files:
        _, ext = os.path.splitext(filename)
        if ext == ".yml":
            casefiles = None
            properties = []
            datamodel = None
            with open(os.path.join(dir, filename), "r") as file:
                lines = file.readlines()
                for line in lines:
                    x = re.search('^\s*-?\s*property_file:\s*(.*\.prp)\s*$', line)
                    if x:
                        properties.append(os.path.basename(x.group(1)))
                    #x = re.search('^\s*input_files:\s*(?:\'([^\']*)\')+\s*$', line)
                    x = re.search('^\s*input_files:', line)
                    if x:
                        # TODO: properly match and iterate over matches
                        casefiles = re.findall(' "?\'?((?:\w|[-\.+])+)\'?"?', line)

                    #  data_model: LP64
                    x = re.search('\s*data_model: (\w+)', line)
                    if x:
                        datamodel = x.group(1)
                        if datamodel == 'ILP32':
                            datamodel = '32bit'
                        elif datamodel == 'LP64':
                            datamodel = '64bit'
                        else:
                            print("Unexpected data model!", file=sys.stderr)
                            exit(1)
            if casefiles:
                properties = list(filter(keep_prop, properties))
                if list(properties) == []:
                    continue
                if not suiteadded:
                    add_suite(suite)
                    suiteadded = True
                if len(casefiles) != 1:
                    print("Only single case files are supported for now!")
                    exit(1)
                casefile = casefiles[0]
                casepath = os.path.join(dir, casefile)
                if os.path.isfile(casepath):
                    casepath = os.path.relpath(casepath, start=root)
                    for prop in properties:
                        # name
                        # url
                        # path
                        # params
                        propfile = os.path.abspath(os.path.join(propdir, prop))
                        print(f"{os.path.splitext(casefile)[0]}-{prop}\n{casepath}\n{casepath}\n--set ana.specification {propfile} --set exp.architecture {datamodel}\n")
                else:
                    print(f"[WARNING]: file does not exist: {os.path.join(dir,filename)}", file=sys.stderr)
            else:
                print(f"[WARNING]: no case found in {os.path.join(dir,filename)}", file=sys.stderr)

if args.crawl:
    for (dir, _, files) in os.walk(path, topdown=True):
        process_file(dir, files)
else:
    for subcategory in glob.glob(path):
        dir = os.path.dirname(os.path.realpath(subcategory))
        with open(subcategory, 'r') as subcategory:
            lines = filter(lambda x: not x.startswith('#') and not x == '', map(lambda x: x.strip(), subcategory))
            casedirs = {}
            for line in lines:
                for case_ in glob.glob(os.path.join(dir, line)):
                    case_ = os.path.realpath(case_)
                    casedir = os.path.dirname(case_)
                    if not casedir in casedirs:
                        casedirs[casedir] = []
                    casedirs[casedir].append(os.path.basename(case_))
            for casedir, files in casedirs.items():
                process_file(casedir, files)
